Piko: A Design Framework for Programmable Graphics Pipelines

We present Piko, a framework for designing, optimizing, and retargeting implementations of graphics pipelines on multiple architectures. Piko programmers express a graphics pipeline by organizing the computation within each stage into spatial bins and specifying a scheduling preference for these bins. Our compiler, Pikoc, compiles this input into an optimized implementation targeted to a massively-parallel GPU or a multicore CPU. Piko manages work granularity in a programmable and flexible manner, allowing programmers to build load-balanced parallel pipeline implementations, to exploit spatial and producer-consumer locality in a pipeline implementation, and to explore tradeoffs between these considerations. We demonstrate that Piko can implement a wide range of pipelines, including rasterization, Reyes, ray tracing, rasterization/ray tracing hybrid, and deferred rendering. Piko allows us to implement efficient graphics pipelines with relative ease and to quickly explore design alternatives by modifying the spatial binning configurations and scheduling preferences for individual stages, all while delivering real-time performance that is within a factor six of state-of-the-art rendering systems.

==> anc/Rasterization-Pipeline-Example/fragmentShader.pikostage <==
#ifndef FRAGMENTSHADER_PIKOSTAGE_
#define FRAGMENTSHADER_PIKOSTAGE_

#include "piko/deviceFunctions.h"
#include "piko/stage.h"

class FragmentShaderStage : public Stage<8, 8, 512, raster_frag, Pixel> {
#ifdef __PIKOC_DEVICE__

public:
  void emit(Pixel, int);

	inline void assignBin(raster_frag p)
  {
    // Assigning primitive to the same bins
    // from the previous stage
    assignToBin(p, PREVIOUS_BINS);
	}

	inline void schedule(int binID)
  {
    // Using dynamic load-balancing schedule
    specifySchedule(LOAD_BALANCE);
	}

	inline void process(raster_frag p)
  {
    // Fragment Shader logic
    int     pixelID       = p.pos;
    int     _zbywi        = p.depth;
    int     remoteZi      = float_as_int(1.0f);
    int*    depthintptr   = (int*)&(mutableState->zBuffer[pixelID]);
    bool    depthPassed   = false;

    do { remoteZi = (piko::atomicMin(depthintptr, _zbywi));
     } while (remoteZi > _zbywi); 
    
    depthPassed = (remoteZi >= _zbywi);

    if(depthPassed)
    {
      cvec2i pos;
      pos.x = p.pos % constState.screenSizeX;
      pos.y = p.pos / constState.screenSizeX;

      cvec3f matcol   = gencvec3f(0.7000f, 0.7000f, 0.9000f);
      cvec3f lightvec = gencvec3f(0.5773f, 0.5773f, 0.5773f);
      cvec3f color    = computeLighting(p.normal, lightvec, matcol);

      Pixel pi;
      pi.pos.x = pos.x;
      pi.pos.y = pos.y;
      pi.color = piko::toABGR(color);

      // Emit the pixel to the screen
      this->emit(pi,0);
    }
	}
#endif // __PIKOC_DEVICE__
};

#endif // FRAGMENTSHADER_PIKOSTAGE_


==> anc/Rasterization-Pipeline-Example/raster.pikostage <==
#ifndef RASTER_PIKOSTAGE
#define RASTER_PIKOSTAGE

#include "piko/deviceFunctions.h"
#include "piko/math.h"
#include "piko/stage.h"

#include "basicTypes/rasterTypes.h"
#include "rasterMacros.h"

#define RASTER_BINSIZE_LG2 3
#define RASTER_BINSIZE (1 << RASTER_BINSIZE_LG2)

class RasterStage : public Stage<RASTER_BINSIZE, RASTER_BINSIZE, 32, raster_stri, raster_frag>
{
#ifdef __PIKOC_DEVICE__

public:
  void emit(raster_frag, int);

	inline void assignBin(raster_stri p)
  {
    // Assign primitive to bin
		boundingBoxFixPt bb;
		computePixelBoundingBoxFixPt(p, bb);
		
    int binsizebits = 4 + RASTER_BINSIZE_LG2;
    int bx1 = (bb.lo.x >> binsizebits);
    int bx2 = (bb.hi.x >> binsizebits);
    int by1 = (bb.lo.y >> binsizebits);
    int by2 = (bb.hi.y >> binsizebits);

    int nBx = getNumBinsX();
    int nBy = getNumBinsY();

    bx1 = piko::imax(0, bx1);
    by1 = piko::imax(0, by1);
    bx2 = piko::imin(bx2, nBx-1);
    by2 = piko::imin(by2, nBy-1);

    {
      int x1mx0 = p.x1 - p.x0;
      int x2mx1 = p.x2 - p.x1;
      int x0mx2 = p.x0 - p.x2;
      int y1my0 = p.y1 - p.y0;
      int y2my1 = p.y2 - p.y1;
      int y0my2 = p.y0 - p.y2;

      int startx = bx1 << binsizebits;
      int starty = by1 << binsizebits;

      int step0x = -(y1my0 << binsizebits);
      int step1x = -(y2my1 << binsizebits);
      int step2x = -(y0my2 << binsizebits);

      int step0y = +(x1mx0 << binsizebits);
      int step1y = +(x2mx1 << binsizebits);
      int step2y = +(x0mx2 << binsizebits);

      int TRoffset0 = GetTrivialRejectOffset(x1mx0, y1my0, step0x, step0y);
      int TRoffset1 = GetTrivialRejectOffset(x2mx1, y2my1, step1x, step1y);
      int TRoffset2 = GetTrivialRejectOffset(x0mx2, y0my2, step2x, step2y);

      int rowsume0 = TRoffset0 + (starty - p.y0) * x1mx0 - (startx - p.x0) * y1my0;
      int rowsume1 = TRoffset1 + (starty - p.y1) * x2mx1 - (startx - p.x1) * y2my1;
      int rowsume2 = TRoffset2 + (starty - p.y2) * x0mx2 - (startx - p.x2) * y0my2;

      for(int by = by1; by <= by2; by+=1)
      {
        int trivialRe0 = rowsume0;
        int trivialRe1 = rowsume1;
        int trivialRe2 = rowsume2;
        for(int bx = bx1; bx <= bx2; bx+=1)
        {
          if((trivialRe0 | trivialRe1 | trivialRe2) >= 0)
            this->assignToBin(p, by * nBx + bx);

          trivialRe0 += step0x;
          trivialRe1 += step1x;
          trivialRe2 += step2x;
        }
        rowsume0 += step0y;
        rowsume1 += step1y;
        rowsume2 += step2y;
      }
    }
	}

	inline void schedule(int binID)
  {
    // Using dynamic load-balancing schedule
    specifySchedule(LOAD_BALANCE);
	}

	inline void process(raster_stri p)
  {
    // Rasterization logic
		boundingBoxFixPt bb;
		computePixelBoundingBoxFixPt(p, bb);

    cvec2i binBeg, binEnd;
    cvec2i pixelBeg, pixelEnd;
    computeBinExtent(binBeg, binEnd, (RASTER_BINSIZE << 4), getNumBinsX(), getBinID());
    intersectBBi(bb.lo, bb.hi, binBeg, binEnd, pixelBeg, pixelEnd);

    int x1mx0 = (p.x1 - p.x0);
    int x2mx1 = (p.x2 - p.x1);
    int x0mx2 = (p.x0 - p.x2);
    int y1my0 = (p.y1 - p.y0);
    int y2my1 = (p.y2 - p.y1);
    int y0my2 = (p.y0 - p.y2);

    int barydenom = - y0my2 * x1mx0 + x0mx2 * y1my0;
    float onebybary = piko::rcp_approx((float)barydenom);

    cvec2i pixelBegCenter = gencvec2i(pixelBeg.x + 0x8, pixelBeg.y + 0x8);

    int rowsume0 = (pixelBegCenter.y - p.y0) * x1mx0 - (pixelBegCenter.x - p.x0) * y1my0;
    int rowsume1 = (pixelBegCenter.y - p.y1) * x2mx1 - (pixelBegCenter.x - p.x1) * y2my1;
    int rowsume2 = (pixelBegCenter.y - p.y2) * x0mx2 - (pixelBegCenter.x - p.x2) * y0my2;

    cvec3f nor0, nor1, nor2;
    nor0 = gencvec3f(p.normal0.x, p.normal0.y, piko::sqrtf(1.0f - p.normal0.x * p.normal0.x - p.normal0.y * p.normal0.y));
    nor1 = gencvec3f(p.normal1.x, p.normal1.y, piko::sqrtf(1.0f - p.normal1.x * p.normal1.x - p.normal1.y * p.normal1.y));
    nor2 = gencvec3f(p.normal2.x, p.normal2.y, piko::sqrtf(1.0f - p.normal2.x * p.normal2.x - p.normal2.y * p.normal2.y));

    int step0x = -(y1my0 << 4);
    int step1x = -(y2my1 << 4);
    int step2x = -(y0my2 << 4);

    int step0y = +(x1mx0 << 4);
    int step1y = +(x2mx1 << 4);
    int step2y = +(x0mx2 << 4);


    bool bFullCov = false;

    {
      int TAoffset0 = GetTrivialAcceptOffset(x1mx0, y1my0, step0x, step0y);
      int TAoffset1 = GetTrivialAcceptOffset(x2mx1, y2my1, step1x, step1y);
      int TAoffset2 = GetTrivialAcceptOffset(x0mx2, y0my2, step2x, step2y);

      int trivialA0 = rowsume0 + (TAoffset0 << RASTER_BINSIZE_LG2);
      int trivialA1 = rowsume1 + (TAoffset1 << RASTER_BINSIZE_LG2);
      int trivialA2 = rowsume2 + (TAoffset2 << RASTER_BINSIZE_LG2);
      bFullCov = ((trivialA0 | trivialA1 | trivialA2) & (0x80000000)) == 0;
    } 

    for(int y = pixelBeg.y; y < pixelEnd.y; y+=0x10)
    {
      int e0test = rowsume0;
      int e1test = rowsume1;
      int e2test = rowsume2;
      for(int x = pixelBeg.x; x < pixelEnd.x; x+=0x10)
      {
        if(bFullCov || (e0test | e1test | e2test) >= 0)
        {
          float   alpha         = (float) e1test * onebybary;
          float   beta          = (float) e2test * onebybary;
          float   gamma         = 1.0f - (alpha + beta);
          float   _zbyw         = alpha * p.z0 + beta * p.z1 + gamma * p.z2;
          int     pixelID       = piko::imad(y, constState.screenSizeX, x) >> 4;
          int     _zbywi        = float_as_int(_zbyw);

          {
            raster_frag pf;
            pf.pos = pixelID;
            pf.depth = _zbywi;
            cvec2f mynor;
            mynor.x = alpha * nor0.x + beta * nor1.x + gamma * nor2.x;
            mynor.y = alpha * nor0.y + beta * nor1.y + gamma * nor2.y;
            pf.normal = mynor;

            // Emit the fragment to the Fragment Shader stage
            this->emit(pf, 0);
          }
        }
        e0test += step0x;
        e1test += step1x;
        e2test += step2x;
      }
      rowsume0 += step0y;
      rowsume1 += step1y;
      rowsume2 += step2y;
    }
	}
#endif // __PIKOC_DEVICE__
};

#endif // RASTER_PIKOSTAGE


==> anc/Rasterization-Pipeline-Example/rasterPipe.h <==
#ifndef RASTER_PIPE_H_
#define RASTER_PIPE_H_

#include "piko/pipe.h"
#include "vertexShader.pikostage"
#include "raster.pikostage"
#include "fragmentShader.pikostage"

#ifdef __PIKOC_HOST__

class RasterPipe : public PikoPipe
{
  // Pipeline stages
  VertexShaderStage     vertexShader;
  RasterStage           raster;
  FragmentShaderStage   fragmentShader;

public:
  // Host-side data members
  ConstantState*          constState_;
  MutableState*           mutableState_;
  int                     count_;
  PikoScreen              pikoScreen;
  PikoArray<raster_wtri>  h_input;

  // Device-side data members
#ifdef __PIKO_DEVICE_MEMBERS__
  __PIKO_DEVICE_MEMBERS__
#endif

	RasterPipe()
  {
    // syntax: pikoConnect(stage1, stage2, stage1_outputPortID, stage2_inputPortID);

    // Linking Vertex Shader's output to Raster's input
		pikoConnect(vertexShader, raster, 0, 0);

    // Linking Raster's output to Fragment Shader's input
    pikoConnect(raster, fragmentShader, 0, 0);
	}

  void run        (ConstantState& constState, MutableState& mutableState, raster_wtri* input, int count);
  void allocate   (ConstantState& constState, MutableState& mutableState, raster_wtri* input, int count);
  void prepare    ();
  void run_single ();
  void destroy    ();
};

#endif // __PIKOC_HOST__

#endif // RASTER_PIPE_H_


==> anc/Rasterization-Pipeline-Example/vertexShader.pikostage <==
#ifndef VERTEXSHADER_PIKOSTAGE
#define VERTEXSHADER_PIKOSTAGE

#include "piko/deviceFunctions.h"
#include "piko/math.h"
#include "piko/stage.h"

#include "basicTypes/rasterTypes.h"
#include "rasterMacros.h"

class VertexShaderStage : public Stage<32, 32, 512, raster_wtri, raster_stri> {
#ifdef __PIKOC_DEVICE__

public:
  void emit(raster_stri, int);

  inline void assignBin(raster_wtri p)
  {
    // Assign primitive to bin
    int bi = (p.id / (512)) % getNumBins();
	  this->assignToBin(p, bi);
  }

  inline void schedule(int binID)
  {
    // Using dynamic load-balancing schedule
	  specifySchedule(LOAD_BALANCE);
  }

  inline void process(raster_wtri p)
  {
    // Vertex Shader logic
    float W = (float)constState.screenSizeX;
    float H = (float)constState.screenSizeY;
    
    raster_stri ps;
    float maxZ, minZ;


    cvec4f screenPos;
    float halfW = (float)W * 0.5f;
    float halfH = (float)H * 0.5f;

    vtxTransform(constState.viewProjMatrix, p.worldPos0, screenPos, halfW, halfH);
    ps.x0 = (int)(screenPos.x * 16.0f);
    ps.y0 = (int)(screenPos.y * 16.0f);
    maxZ = minZ = screenPos.w;
    ps.z0 = screenPos.z;
    vtxTransform(constState.viewProjMatrix, p.worldPos1, screenPos, halfW, halfH);
    ps.x1 = (int)(screenPos.x * 16.0f);
    ps.y1 = (int)(screenPos.y * 16.0f);
    maxZ = piko::fmaxf(maxZ, screenPos.w);
    minZ = piko::fminf(minZ, screenPos.w);
    ps.z1 = screenPos.z;
    vtxTransform(constState.viewProjMatrix, p.worldPos2, screenPos, halfW, halfH);
    ps.x2 = (int)(screenPos.x * 16.0f);
    ps.y2 = (int)(screenPos.y * 16.0f);
    ps.z2 = screenPos.z;
    maxZ = piko::fmaxf(maxZ, screenPos.w);
    minZ = piko::fminf(minZ, screenPos.w);

    if(isFrontFacingFixPt(ps) && isInsideFrustumFixPt(ps, minZ, maxZ, W*16, H*16))
    {
      boundingBoxFixPt bb;
      computeBoundingBoxFixPt(ps, bb);
      if(!isBBBetweenSamples(bb))
      {
        ps.normal0 = p.normal0;
        ps.normal1 = p.normal1;
        ps.normal2 = p.normal2;

        // Emit the triangle to the Raster stage
        this->emit(ps,0);
      }
    }
  }
#endif // __PIKOC_DEVICE__
};

#endif // VERTEXSHADER_PIKOSTAGE

